Subdivergence-free gluings of trees

A gluing of two rooted trees is an identification of their leaves and un-subdivision of the resulting 2-valent vertices. A gluing of two rooted trees is subdivergence free if it has no 2-edge cuts with both roots on the same side of the cut. The problem and language is motivated by quantum field theory. We enumerate subdivergence-free gluings for certain families of trees, showing a connection with connected permutations, and we give algorithms to compute subdivergence-free gluings.

==> subfreegluings.py <==
import copy
from collections import Counter, defaultdict
from functools import reduce
from itertools import chain, combinations, product

from multiset import Multiset

# used to generate new colour labels
leaf_counter = 1

# returns a list of all nonempty subsets (found on stack overflow)
def powerset(iterable):
    "powerset([1,2,3]) --> () (1,) (2,) (3,) (1,2) (1,3) (2,3) (1,2,3)"
    s = list(iterable)
    return list(chain.from_iterable(combinations(s,r) for r in range(1,len(s)+1)))

# children is a list of nodes, representing children of the node.
# half_edges is a list of numbers representing the half_edges with their colours
class Node:

    def __init__(self, children, half_edges):
        self.children = children
        self.half_edges = half_edges

    def __repr__(self):
        "the printing function"
        sofar = "["
        for half_edge in self.half_edges:
            sofar += str(half_edge)
        for child in self.children:
            sofar += repr(child)
        sofar += "]"
        return sofar

# given a node t, returns a multiset of all of the half-edge colours t
def c(t):
   leaves = []
   leaves += t.half_edges
   for child in t.children:
       leaves += c(child)
   return Multiset(leaves)

# your basic factorial function
def fact(n):
    sofar = 1
    for i in range(1,n+1):
        sofar *= i
    return sofar

# return the number of colour preserving gluings given a multiset of colours
def colour_preserving(colours):
    total = 1
    for (elt,multiplicity) in colours.items():
        total *= fact(multiplicity)
    return total

# our most important function!
# computes the number of subdivergence-free gluings of trees t1 and t2
def subfree(t1,t2):
    t1_colours = c(t1)
    if t1_colours != c(t2):
        return 0
    return colour_preserving(t1_colours) - subs(t1,t2)

# given a multiset of leaf labels called colours
# and a dictionary of leaf multisets to new leaf labels
# get the leaf label corresponding to colours
# Note: mutates multiset_to_leaf
def getlabel(colours, multiset_to_leaf):
    global leaf_counter
    found = False
    for (key,val) in multiset_to_leaf:
        if key == colours and found:
            print("ERROR IN RELABELING MULTISET, MULTIPLE KEYS")
        if key == colours and not found:
            edge_label = val
            found = True
    if not found:
        leaf_counter = leaf_counter + 1
        edge_label = leaf_counter
        multiset_to_leaf.append((colours, edge_label))
    return edge_label

# return a list with an entry for every subset of siblings in t
# of the form (base tree, colourlist)
# colourlist is a list of colour multisets, base tree is a coloured rooted tree
# multiset_to_leaf is the dictionary for generating half-edge labels of the base tree
def deconstruct(t, multiset_to_leaf):
    sofar = []
    children = copy.deepcopy(t.children)
    half_edges = copy.deepcopy(t.half_edges)
    for children_subset in powerset(children):
        # finding the multiset complement of children
        diff = Counter(children) - Counter(children_subset)
        leftover_children = list(diff.elements()) 
        # this is basically the same as below except when the descend subset is empty
        # need to copy since it's pass by reference by default, and we're mutating it
        base = Node(copy.deepcopy(leftover_children), copy.deepcopy(half_edges))
        colourlist = []
        for i in children_subset:
            icolours = c(i)
            colourlist.append(icolours)
            edge_label = getlabel(icolours, multiset_to_leaf)
            base.half_edges.append(edge_label)
        sofar += [(base,colourlist)]
        
        # the descend_subset is the subset of children that we'll recursively deconstruct
        for descend_subset in powerset(children_subset):
            # new_childrenish is a list of tuples to be added as children
            # we're taking the cross product of the results of deconstructing the children, in order
            #   to cover every possible set of siblings in the tree
            # NOTE that this might be a source of error, since you may have multiple threads trying
            #   to access the same multiset_to_leaf dictionary, but I assume python is able to take care
            #   of this
            new_childrenish = list(product(*map(lambda x: deconstruct(x, multiset_to_leaf), descend_subset)))
            # don't strictly need this check, but it might speed things up
            if new_childrenish == []:
                continue
            # finding set complement of the descend_subset
            diff = Counter(children_subset) - Counter(descend_subset)
            to_cut = list(diff.elements())
            base = Node(copy.deepcopy(leftover_children), copy.deepcopy(half_edges))
            colourlist = []
            # for the children we're not descending down but still cutting, we need to modify the half-edges
            for i in to_cut:
                icolours = c(i)
                colourlist.append(icolours)
                base.half_edges.append(getlabel(icolours, multiset_to_leaf))
            for tup in new_childrenish:
                # tup is a tuple of tuples, first element being the new child, second being the colours
                newcolourlist = copy.deepcopy(colourlist)
                newbase = copy.deepcopy(base)
                for (childtree,childcolourlist) in tup:
                    newbase.children.append(childtree)
                    newcolourlist += childcolourlist
                sofar += [(newbase,newcolourlist)]
    return sofar

# generates the number of gluings with subdivergences given trees t1 and t2
def subs(t1,t2):
    total = 0
    multiset_to_leaf = [] # this will be a list of (colour_multiset,label) tuples
    # need a new dictionary of these for every call
    for (base1, coloursets1) in deconstruct(t1, multiset_to_leaf):
        for (base2, coloursets2) in deconstruct(t2, multiset_to_leaf):
            basegluings = subfree(base1, base2)
            if basegluings < 0:
                print("ERROR: negative result from call to subfree")
            if basegluings:
                for colours in coloursets1:
                    basegluings *= colour_preserving(colours)
            total += basegluings
    return total

# count all of the subsets of siblings of this tree
def count_sibling_subsets(t):
    sofar = 0 
    for children_subset in powerset(t.children):
        subset_count = 1
        for i in children_subset:
            subset_count = subset_count*(1+count_sibling_subsets(i))
        sofar += subset_count
    return sofar

# removes internal two-valent vertices by contracting edges
# does not remove anything since we don't want to remove the 
#  edge after the root if the root has only one child
def remove_two_valent(t):
    return Node(list(map(remove_two_valent_helper, t.children)), t.half_edges)

def remove_two_valent_helper(t):
    if len(t.children) == 1 and t.half_edges == []:
        return remove_two_valent_helper(t.children[0])
    return Node(list(map(remove_two_valent_helper, t.children)), t.half_edges)

# if either tree might have two-valent vertices use this instead of subfree
def subfree_wrapper(t1,t2):
    t1 = remove_two_valent(t1)
    t2 = remove_two_valent(t2)
    return subfree(t1,t2)

def main():
    # some basic examples:
    t1 = Node([],[1])
    assert(subfree_wrapper(t1,t1) == 1)
    t2 = Node([t1],[1])
    assert(subfree_wrapper(t2,t2) == 1)
    t3 = Node([t2],[1])
    assert(subfree_wrapper(t3,t3) == 3)
    t4 = Node([t3],[1])
    assert(subfree_wrapper(t4,t4) == 13)
    t5 = Node([t4],[1])
    assert(subfree_wrapper(t5,t5) == 71)
    

if __name__ == "__main__":
    main()

==> tree_pairings.sage <==
LT = LabelledRootedTree

#generate trees with n vertices where treeL is assumed to be a list of lists
#containing all trees of smaller sizes.
#assumes labels are 0...size-1 in the trees in treeL
def gen_trees_helper(n, treeL):
    if n==1:
        return [LT([], label=0)]
    result = []
    #make B+(size one smaller)
    for t in treeL[n-1]:
    	if (n<3) or len(t)>1:
    	   newt = t.clone()
           result.append(LT([t], label=len(t.labels())))
    #make trees by appending a new subtree to the root
    for i in range(2,n):
    	for t2 in treeL[i]:
            for t1 in treeL[n-i]:
	    	if (len(t1) > 1) or (n-i==1): 
            	   t = t2.clone()
		   subt = t1.clone()
		   subt = subt.map_labels(lambda z:z+len(t2.labels()))
                   t.append(subt)
                   result.append(t)
    return result

#I'm not generating all labellings, but just one so that I can refer to
#the leaves later (however as a result I usually get the different embeddings)
#don't generate tree with internal 2-valent vertices
#generate trees of size up to (but not including) n, as a list of lists
def gen_trees(n):
    result = [[]]
    for i in range(1, n):
        result.append(gen_trees_helper(i, result))
    return result

def p(k, S1, S2, t1, t2):
    # trivial cases
    if (k>len(t1.leaf_labels())) or (k>len(t2.leaf_labels())) or (k>S1.cardinality()) or (k>S2.cardinality()):
       return 0
    if t1.depth() == 1:
       return S2.cardinality()

    # t1 is a fan
    if t1.depth() == 2:
       if t2.depth() == 2:
  	  return factorial(k)*binomial(S1.cardinality(), k)*binomial(S2.cardinality(), k)
       return p(k, S2, S1, t2, t1)

    # t1 has one child of its root
    if len(t1) == 1:
       if (k == len(t1.leaf_labels())) and (k == len(t2.leaf_labels())):
       	  return 0
       # else k != len(t1.leaf_labels()) or k != len(t2.leaf_labels())
       t11 = t1[0]
       return p(k, S1, S2, t11, t2)
       
    # else t1 has two children of its root and is not a fan nor trivial
    if k != len(t1.leaf_labels()):
       return pbar(k, S1, S2, t1, t2)
    # else k = number of leaves of t1
    result = 0
    for R in S2.subsets(k):
    	fk = LT([], label=0).clone()
    	for i in range(k):
    	    fk.append(LT([], label=i+1))
    	result += p(k, Set(fk.leaf_labels()), R, fk, t2)*pbar(k, S1, R, t1, t2)/factorial(k)
    return result


def pbar(k, S1, S2, t1, t2):
    # trivial cases
    if (k>len(t1.leaf_labels())) or (k>len(t2.leaf_labels())) or (k>S1.cardinality()) or (k>S2.cardinality()):
       return 0
    if t1.depth() == 1:
       return S2.cardinality()

    # t1 has one child of its root
    if len(t1) == 1:
       return p(k, S1, S2, t1, t2)
       
    # else t1 has two children of its root
    result = 0
    t11 = t1[0]
    Bt11 = LT([t11], label=t1.label())
    t1bar = LT([], label=t1.label()).clone()
    for i in range(1, len(t1)):
    	t1bar.append(t1[i])
    S11 = Set(t11.leaf_labels()).intersection(Set(S1))
    S1bar = Set(t1bar.leaf_labels()).intersection(Set(S1))
    for j in range(k+1):
    	for R in S2.subsets(j):
    	    result += p(j, S11, R, Bt11, t2)*pbar(k-j, S1bar, S2.symmetric_difference(R), t1bar, t2)
    return result

def num_pairings(t1, t2):
    if len(t1.leaf_labels()) != len(t2.leaf_labels()):
       return 0
    return p(len(t1.leaf_labels()), Set(t1.leaf_labels()), Set(t2.leaf_labels()), t1, t2)

#let's try this thing
n = 16
L = gen_trees(n)
#resort by number of leaves but only if at least 2 children of root
LL = []
for i in range(n):
    LL.append([])
shape_list = []
for i in range(len(L)):
    for t in L[i]:
    	if len(t)>1 and not(t.shape() in shape_list):
	   shape_list.append(t.shape())
           LL[len(t.leaf_labels())].append(t)
for i in range(n/2+1):
    print "number of size", i, "trees is", len(LL[i])
    print "size", i, "trees are"
    for t in LL[i]:
    	print t
    	print t.shape()
    print "matrix is"
    for t1 in LL[i]:
    	for t2 in LL[i]:
	    print num_pairings(t1,t2),
	print

